RECAST: Approaching experimental accuracy in theoretical calculations of crystal structures

Many physical properties of materials are highly sensitive to their crystal structures. However, density-functional theory (DFT) yields systematic errors in cell volumes, shapes and atomic positions - a trait that is inherited by machine-learned interatomic potentials (MLIPs) trained on DFT data. Here we introduce RECAST (refinement of calculated structures), an equivariant method that learns to transform calculated structures towards their experimental counterparts. Trained on 18,056 calculated-experimental structure pairs, it predicts how each interatomic distance should change. A global structural fit incorporates these corrections as an effective energy contribution balanced against crystal stiffness, concentrating deformation in softer modes. RECAST lowers the held-out mean volume error from 4.12% to 0.85% and removes a third of the cell-shape and half of the bond-length error. Training it on universal-MLIP relaxations yields comparable gains, enabling their structures to be corrected towards experiment on the fly. Calculated structures can thus approach experimental accuracy without measurement.

==> anc/README.txt <==
Supplementary Data 1: structure pairs

structure_pairs.csv has one row per structure pair (18,056 pairs).
Calculated structure: Materials Project (MP), database version 2026.09.28, PBE or PBE+U as
assigned by MP's mixing rule. Experimental structure: Crystallography Open Database (COD) entry.

Columns
  mp_id                    MP material ID
  mp_id_legacy             numeric MP ID of the same material (mp-aaaaagwa = mp-4628)
  cod_id                   COD entry ID
  functional               PBE (15,136 pairs) or PBE+U (2,920 pairs)
  split_42 to split_51     ten random splits used for the reported results (train, val, test;
                           1,806 test pairs per split)
  development              1 for the 7,765 pairs in none of the ten test sets (model-selection
                           set), otherwise 0
  fold_3000 to fold_3004   random five-fold partition of the model-selection set
  fold_3010 to fold_3014   second random five-fold partition of the model-selection set
  fold_3100 to fold_3104   five folds of the model-selection set grouped by reduced formula
  fold_3200 to fold_3204   five folds of the model-selection set grouped by structure prototype
  fold_4200 to fold_4204   five folds of all pairs grouped by structure prototype
  fold_4300 to fold_4304   five folds of all pairs grouped by chemical system

Fold entries are train, val or test; pairs outside the model-selection set are empty in the folds
of that set.

